White Dwarf Pollution by Asteroids from Secular Resonances

In the past few decades, observations have revealed signatures of metals polluting the atmospheres of white dwarfs. The diffusion timescale for metals to sink from the atmosphere of a white dwarf is of the order of days for a hydrogen-dominated atmosphere. Thus, there must be a continuous supply of metal-rich material accreting onto these white dwarfs. We investigate the role of secular resonances that excite the eccentricity of asteroids allowing them to reach star-grazing orbits leading them to tidal disruption and the formation of a debris disc. Changes in the planetary system during the evolution of the star lead to a change in the location of secular resonances. In our Solar System, the engulfment of the Earth will cause the $\nu_6$ resonance to shift outwards which will force previously stable asteroids to undergo secular resonant perturbations. With analytic models and $N$--body simulations we show that secular resonances driven by two outer companions can provide a source of continuous pollution. Secular resonances are a viable mechanism for the pollution of white dwarfs in a variety of exoplanetary system architectures.

==> Paper.sh <==
#!/bin/csh

# Latex the file:
latex main.tex

# Run bibtex
bibtex main

# Re-run latex thrice to correct all cross-references and citations
latex main.tex
latex main.tex
latex main.tex

# Create and open the pdf file
dvipdf main.dvi
open main.pdf



